Scalable Bicriteria Algorithms for Non-Monotone Submodular Cover

In this paper, we consider the optimization problem \scpl (\scp), which is to find a minimum cost subset of a ground set $U$ such that the value of a submodular function $f$ is above a threshold $\tau$. In contrast to most existing work on \scp, it is not assumed that $f$ is monotone. Two bicriteria approximation algorithms are presented for \scp that, for input parameter $0 < \epsilon < 1$, give $O( 1 / \epsilon^2 )$ ratio to the optimal cost and ensures the function $f$ is at least $\tau(1 - \epsilon)/2$. A lower bound shows that under the value query model shows that no polynomial-time algorithm can ensure that $f$ is larger than $\tau/2$. Further, the algorithms presented are scalable to large data sets, processing the ground set in a stream. Similar algorithms developed for \scp also work for the related optimization problem of \smpl (\smp). Finally, the algorithms are demonstrated to be effective in experiments involving graph cut and data summarization functions.

==> sections/figures/Cover.sh <==
#Compare cover algorithms on threshold
dataset=$1 # name of the dataset, e.g. corel
maxcut=$2 # whether this is maxcut or not (alternative is diverse set cover)
log=0
iter=1
timeouttime="2h"
epsilons="0.15"
taus="0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1.0"

datafile="Data/"$dataset".txt"
g++ -std=c++17 -O3 -D HEURISTIC=0 Main/ExperimentCover.cpp -fopenmp -o ExperimentCover -pthread
echo "Running on data set "$datafile

output="Experiments/"$dataset"_cover.txt"
rm $output
timeout $timeouttime ./ExperimentCover $datafile $taus $epsilons $output $log $iter $maxcut
echo $output

python Plot/Main.py $output "Experiments/"$dataset"_tauf.pdf" COVERF "ms0,s4,sgc,am"
python Plot/Main.py $output "Experiments/"$dataset"_tauc.pdf" COVERC "ms0,s4,sgc,am"
python Plot/Main.py $output "Experiments/"$dataset"_tauq.pdf" COVERQ "ms0,s4,sgc,am"
python Plot/Main.py $output "Experiments/"$dataset"_taumem.pdf" COVERMEM "ms0,s4,am"
python Plot/Main.py $output "Experiments/"$dataset"_taupass.pdf" COVERPASS "ms0,am"


==> sections/figures/Epsilons.sh <==
#Epsilon experiments with only one subroutine
dataset=$1 # name of the dataset, e.g. corel
maxcut=$2 # whether this is maxcut or not (alternative is diverse set cover)
log=0
iter=1
timeouttime="2h"
epsilons="0.5,0.45,0.4,0.35,0.3,0.25,0.2,0.15,0.1,0.05"
#epsilons="0.05"

datafile="Data/"$dataset".txt"
g++ -std=c++17 -O3 -D HEURISTIC=0 Main/ExperimentEpsilons.cpp -fopenmp -o ExperimentEpsilons -pthread
echo "Running on data set "$datafile

output="Experiments/"$dataset"_epsilons.txt"
rm $output
./ExperimentEpsilons $datafile $epsilons $output $log $iter 1 $maxcut 1
echo $output

python Plot/Main.py $output "Experiments/"$dataset"_epsf.pdf" EPSF "ms0,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epsc.pdf" EPSC "ms0,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epsq.pdf" EPSQ "ms0,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epsmem.pdf" EPSMEM "ms0,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epspass.pdf" EPSPASS "ms0"












#


==> sections/figures/Heuristic.sh <==
#Compare cover algorithms on threshold
dataset=$1 # name of the dataset, e.g. corel
maxcut=$2 # whether this is maxcut or not (alternative is diverse set cover)
log=0
iter=1
timeouttime="2h"
epsilons="0.15"
taus="0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1.0"

#datafile="Data/"$dataset".txt"
#g++ -std=c++17 -O3 -D HEURISTIC=1 Main/ExperimentCover.cpp -fopenmp -o ExperimentCover -pthread
#echo "Running on data set "$datafile

output="Experiments/"$dataset"_hcover.txt"
#rm $output
#./ExperimentCover $datafile $taus $epsilons $output $log $iter $maxcut
#echo $output

python Plot/Main.py $output "Experiments/"$dataset"_htauf.pdf" COVERF "ms0,s4,sgc,am"
python Plot/Main.py $output "Experiments/"$dataset"_htauc.pdf" COVERC "ms0,s4,sgc,am"
python Plot/Main.py $output "Experiments/"$dataset"_htauq.pdf" COVERQ "ms0,s4,sgc,am"
python Plot/Main.py $output "Experiments/"$dataset"_htaumem.pdf" COVERMEM "ms0,s4,am"
python Plot/Main.py $output "Experiments/"$dataset"_htaupass.pdf" COVERPASS "ms0,am"











#


==> sections/figures/Subroutines.sh <==
#Epsilon experiments with all different subroutines
dataset=$1 # name of the dataset, e.g. corel
maxcut=$2 # whether this is maxcut or not (alternative is diverse set cover)
log=0
iter=1
timeouttime="2h"
epsilons="0.5,0.45,0.4,0.35,0.3,0.25,0.2,0.15,0.1,0.05"

datafile="Data/"$dataset".txt"
g++ -std=c++17 -O3 -D HEURISTIC=0 Main/ExperimentEpsilons.cpp -fopenmp -o ExperimentEpsilons -pthread
echo "Running on data set "$datafile

output="Experiments/"$dataset"_subroutines.txt"
rm $output
timeout $timeouttime ./ExperimentEpsilons $datafile $epsilons $output $log $iter 0 $maxcut 0
echo $output

# Comparisons of subroutines
python Plot/Main.py $output "Experiments/"$dataset"_epsf_ms.pdf" EPSF "ms0,ms1,ms4"
python Plot/Main.py $output "Experiments/"$dataset"_epsc_ms.pdf" EPSC "ms0,ms1,ms4"
python Plot/Main.py $output "Experiments/"$dataset"_epsq_ms.pdf" EPSQ "ms0,ms1,ms4"
python Plot/Main.py $output "Experiments/"$dataset"_epsf_s.pdf" EPSF "s0,s1,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epsc_s.pdf" EPSC "s0,s1,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epsq_s.pdf" EPSQ "s0,s1,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epsmem_ms.pdf" EPSMEM "ms0,ms1,ms4"
python Plot/Main.py $output "Experiments/"$dataset"_epsmem_s.pdf" EPSMEM "s0,s1,s4"
python Plot/Main.py $output "Experiments/"$dataset"_epspass_ms.pdf" EPSPASS "ms0,ms1,ms4"










#

